Graphical Probabilistic Routing Model for OBS Networks with Realistic Traffic Scenario

Burst contention is a well-known challenging problem in Optical Burst Switching (OBS) networks. Contention resolution approaches are always reactive and attempt to minimize the BLR based on local information available at the core node. On the other hand, a proactive approach that avoids burst losses before they occur is desirable. To reduce the probability of burst contention, a more robust routing algorithm than the shortest path is needed. This paper proposes a new routing mechanism for JET-based OBS networks, called Graphical Probabilistic Routing Model (GPRM) that selects less utilized links, on a hop-by-hop basis by using a bayesian network. We assume no wavelength conversion and no buffering to be available at the core nodes of the OBS network. We simulate the proposed approach under dynamic load to demonstrate that it reduces the Burst Loss Ratio (BLR) compared to static approaches by using Network Simulator 2 (ns-2) on NSFnet network topology and with realistic traffic matrix. Simulation results clearly show that the proposed approach outperforms static approaches in terms of BLR.

==> comp.sh <==
#!/bin/sh
latex --output-format=pdf GPRM.tex
bibtex GPRM
latex --output-format=pdf GPRM.tex


==> results/NSF/gain.py <==
from pylab import *

ficResultsL1 = "blrGain"
ficResultsL2 = "utilisationGain"

legende = ('$BLR_{Gain}$', '$U_{Gain}$')

titreX = "Load"
titreY = "Gain"

L1 = load(ficResultsL1)
L2 = load(ficResultsL2)

x1 = L1[:,0]
y1 = L1[:,1]

x2 = L2[:,0]
y2 = L2[:,1]

plot(x1, y1, marker='o')
plot(x2, y2, marker='D')

legend(legende, 'upper left', shadow=True)

xlabel(titreX)
ylabel(titreY)

#semilogy()

axis([0, 1, 0, 1])

title('')
grid(False)

savefig('resultsGain.png')


==> results/NSF/learningTopology/blrCurrent.py <==
from pylab import *

ficResultsL1 = "normal"
ficResultsL2 = "gpmcrConnaitPasTopologie"
legende = ('Shortest path', 'GPRM - Without topology information')

titreX = "Time (seconds)"
titreY = "BLR"

L1 = load(ficResultsL1)
L2 = load(ficResultsL2)

x1 = L1[:,0]
y1 = L1[:,10]

x2 = L2[:,0]
y2 = L2[:,10]

plot(x1, y1, marker='o')
plot(x2, y2, marker='D')

legend(legende, 'upper right', shadow=True)

xlabel(titreX)
ylabel(titreY)

semilogy()

title('')
grid(False)

savefig('resultsBLRCurrent.png')


==> supports/delimitation/goodput.py <==
from pylab import *

ficResultsL1 = "resumeNSFNET.stat"

legende = ('NSFNET', '')
titreX = "Load"
titreY = "Goodput (in Gbps)"

L1 = load(ficResultsL1)

x1 = L1[:,1]
y1 = L1[:,2]

plot(x1, y1, marker='o')

legend(legende, 'upper left', shadow=True)

xlabel(titreX)
ylabel(titreY)

title('')
grid(False)

axis([0, 1.05, 0, 40])

savefig('goodput.png')

